Online Checkpointing with Improved Worst-Case Guarantees

In the online checkpointing problem, the task is to continuously maintain a set of k checkpoints that allow to rewind an ongoing computation faster than by a full restart. The only operation allowed is to replace an old checkpoint by the current state. Our aim are checkpoint placement strategies that minimize rewinding cost, i.e., such that at all times T when requested to rewind to some time t <= T the number of computation steps that need to be redone to get to t from a checkpoint before t is as small as possible. In particular, we want that the closest checkpoint earlier than t is not further away from t than q_k times the ideal distance T / (k+1), where q_k is a small constant. Improving over earlier work showing 1 + 1/k <= q_k <= 2, we show that q_k can be chosen asymptotically less than 2. We present algorithms with asymptotic discrepancy q_k <= 1.59 + o(1) valid for all k and q_k <= ln(4) + o(1) <= 1.39 + o(1) valid for k being a power of two. Experiments indicate the uniform bound p_k <= 1.7 for all k. For small k, we show how to use a linear programming approach to compute good checkpointing algorithms. This gives discrepancies of less than 1.55 for all k < 60. We prove the first lower bound that is asymptotically more than one, namely q_k >= 1.30 - o(1). We also show that optimal algorithms (yielding the infimum discrepancy) exist for all k.

==> anc/README.markdown <==
C++ Code
========

This uses the GNU Linear Programming Kit for LP solving. That can be installed at least on Linux and Mac OS. I compile with

    g++ -O3 -mtune=native c_file.cpp -lglpk

optimal_small_k.cpp
-------------------

Using the LP method, try all patterns up to length k to find good algorithms. The LP method here is slightly less well implemented than in the other C++ file, since this was used less.

optimize_fixed_pattern.cpp
--------------------------

Read a stepnum, k and a pattern from command line arguments. Optimize the checkpoint positions for this pattern and k. Checkpoints are indexed starting from 0 in the pattern. There is some bug that I didn't fix that requires that patterns have length at least two.

Example:

    ./optimize_fixed_pattern 5 3 0 0

Python
======

random_search.py
----------------

Various local search methods to find good patterns. Results are in local_search_results.7z.

simulate.py
-----------

Used for creating the plots in the paper. Contains code to find the performance of arbitrary cyclic algorithms given a pattern and checkpoint positions. Further contains code to generate pattern and checkpoint positions for Linear and Binary algorithms from the paper (Karl's and Jakub's algorithm respectively). Also contains good patterns for different k.

==> anc/optimal_small_k.cpp <==
#include <iostream>
#include <vector>
#include <glpk.h>
#include <cmath>
#include <cassert>
#include <sys/time.h>
using namespace std;


double scale_lower_bound(int, double);
double scale_upper_bound(int,int,double);
long long int_pow(unsigned int b, unsigned int e);
void print_lp(glp_prob*);


long long int_pow(unsigned int b, unsigned int e) {
	long long r = 1;
	while(e>0) {
		r*=b;
		e--;
	}
	return r;
}

double scale_lower_bound(int k, double performance) {
	double stretch = 1.0/(1-performance/(double)(k+1));
	return stretch;
}

double scale_upper_bound(int k, int pat_len, double performance)
{
	double stretch = 1.0/(1-performance/(double)(k+1));
	return pow(stretch, pat_len);
}

vector<vector<int> > states(unsigned int k, const vector<int>& sequence) {
		vector<int> current_state;
		for(int i=0; i<k; ++i) current_state.push_back(i);

		vector<vector<int> > result;
		result.push_back(current_state);
		int iteration=0;
		typedef vector<int>::const_iterator it;
		for(it i = sequence.begin(); i!=sequence.end(); ++i) {
			current_state.erase(current_state.begin()+*i);
			current_state.push_back(k+iteration++);
			result.push_back(current_state);
		}
		return result;
}

template<typename it>
void base_k_increment(unsigned int k, it start, it end) {
	for(it p=start; p!=end; ++p) {
		if (*p == k-1) {
			*p = 0;
		} else {
			*p = (*p)+1;
			return;
		}
	}
}

template<typename Function>
void for_all_patterns(unsigned int k, unsigned int pattern_len, Function& f) {
	vector<int> number(pattern_len, 0);
	const long long num_iterations = int_pow(k-1, pattern_len-1);
	typedef vector<int>::iterator it;
	it start = number.begin();
	it end = number.end()-1;
	for(int p=0; p<num_iterations; ++p) {
		f(number);
		base_k_increment(k-1, start, end);

	}
}

struct optimize{
	vector<int> best_pattern;
	vector<int> last_state;
	vector<double> best_positions;
	double best_performance;
	const int k;
	long patterns;

	optimize(int kay) : k(kay), best_performance(2.1), patterns(0) {}

	void operator()(const vector<int>& pattern) {
		patterns++;
		const unsigned int num_variables = this->k + pattern.size();
		vector<double> solution(num_variables, 0.0);
		vector<int> state(k, 0);
		vector<double> last_feasible_sol;
		double last_feasible_perf = 10;
		
		double lo = 1.3;
		double hi = this->best_performance;
		while ((hi-lo)>0.001) {
			double mid = (hi+lo)/2;
			if (feasible(pattern, mid, solution, state, max(0.001,(hi-lo)/3))) {
				last_feasible_perf = mid;
				last_feasible_sol = solution;
				hi = mid;
			} else {
				lo = mid;
			}

		}

		if (last_feasible_perf < best_performance) {
			best_pattern = pattern;
			last_state = state;
			best_positions = solution;
			best_performance = last_feasible_perf;
		}
	}

	bool feasible(const vector<int>& pattern, double performance, vector<double>& solution, vector<int>& state, double step_size) {

		const double perf_bound = performance/(k+1);
		const unsigned int variables = this->k + pattern.size();
		const unsigned int ord_constr = variables - 1;
		const unsigned int scal_constr = k;

		vector<vector<int> > state_list = states(this->k, pattern);
		const vector<int>& last_state = state_list[state_list.size()-1];
		copy(last_state.begin(), last_state.end(), state.begin());
		const unsigned int perf_constr = (state_list.size())*k;


		//set up the problem
		glp_prob *lp = glp_create_prob();
		glp_set_obj_dir(lp, GLP_MAX);
		glp_add_rows(lp, ord_constr + scal_constr + perf_constr);
		glp_add_cols(lp, variables);

		//bounds for the variables, objective function
		for(unsigned int v = 0; v!=variables; ++v) {
			unsigned int var = v+1;
			glp_set_col_bnds(lp, var, GLP_LO, 0.0, 0.0); // all variables are free (parameters are ignored)
			glp_set_obj_coef(lp, var, 0); // we don't care about the objective function
		}
		//except variable k, fix it to 1, to avoid the all zero solution
		glp_set_col_bnds(lp, k, GLP_FX, 1.0, 1.0);


		int row = 0;
		//fix the ordering constraints
		for(int r=0; r!=ord_constr; ++r) {
			++row;
			glp_set_row_bnds(lp, row, GLP_UP, 0.0, 0.0); // -inf < r <= 0
			int ind[] = {42, row, row+1}; //glpk starts at index 1
			double coef[] = {42, 1,-1};
			glp_set_mat_row(lp, row, 2, ind, coef); 
		}
		assert(row == ord_constr);
		
		//fix the performance constraints
		for(int i=0; i!=state_list.size(); ++i) {
			++row;
			vector<int>& state = state_list[i];
			const int t = state[state.size()-1];
			for(int j=0; j!=state.size()-1; ++j) {
				int right = state[j];
				if (j>0) {
					int left = state[j-1];
					int ind[] = {42, right+1, left+1, t+1};
					double coef[] = {42, 1, -1, -perf_bound};
					glp_set_mat_row(lp, row, 3, ind, coef);
				} else {
					int ind[] = {42, right+1, t+1};
					double coef[] = {42, 1, -perf_bound};
					glp_set_mat_row(lp, row, 2, ind, coef);
				}
				glp_set_row_bnds(lp, row++, GLP_UP, 0.0, 0.0);
			}
			int ind[] = {42, t+1, state[state.size()-2]+1};
			double coef[] = {42, (1-perf_bound), -1};
			glp_set_mat_row(lp, row, 2, ind, coef);
			glp_set_row_bnds(lp, row, GLP_UP, 0.0, 0.0);
		}
		assert(row == ord_constr + perf_constr);

		glp_smcp parameters;
		glp_init_smcp(&parameters);
		parameters.msg_lev = GLP_MSG_ERR;
		//parameters.pricing = GLP_PT_PSE;

		//for(double step_size=0.5; step_size>=0.001; step_size/=1.9) {
			//double step_size = 0.01;
			//for(double scale=scale_upper_bound(k, pattern.size(), performance), scale >= scale_lower_bound(k,performance)-step_size; scale-=step_size){
			for(double scale=scale_lower_bound(k, performance); scale<=scale_upper_bound(k, pattern.size(), performance)+step_size; scale+=step_size) {
				row = ord_constr + perf_constr + 1;
				for(int i=0; i!=scal_constr; ++i) {
					if (state_list[0][i] == last_state[i]) {
						int ind[] = {42, state_list[0][i]+1};
						double coef[] = {42, scale-1};
						glp_set_mat_row(lp, row, 1, ind, coef);
					} else {
						int ind[] = {42, state_list[0][i]+1, last_state[i]+1};
						double coef[] = {42, scale, -1};
						glp_set_mat_row(lp, row, 2, ind, coef);
					}
					glp_set_row_bnds(lp, row++, GLP_FX, 0.0, 0.0);
				}
				assert(row-1 == ord_constr + perf_constr + scal_constr);
				//print_lp(lp);
				int result = glp_simplex(lp, &parameters);	
				if (result!=0) continue;
				if (glp_get_status(lp)!=GLP_NOFEAS) {
					for(int c=1; c<=glp_get_num_cols(lp); ++c) {
						solution[c-1] = glp_get_col_prim(lp,c);
					}
					return true;
				}
			}
		// }

		return false; //no scaling parameter was feasible
	}
};

void print_lp(glp_prob* lp) {
	int ind[glp_get_num_cols(lp)+1];
	double coef[glp_get_num_cols(lp)+1];
	for(int r=1; r<=glp_get_num_rows(lp); ++r) {
		int non_zero = glp_get_mat_row(lp, r, ind, coef);
		cout << "row " << r << " ";
		for(int i=1; i<=non_zero; ++i) {
			cout << coef[i] << "*x" << ind[i] << " ";
		}
		cout << glp_get_row_lb(lp,r) << " " << glp_get_row_ub(lp,r) << endl;
	}
}

int main(void) {
	for(int k=3; k<=5; ++k) 
	{
		cout << "======== " << k << " ========" << endl;
		optimize o(k);
	
		struct timeval start, end;
	    long mtime, seconds, useconds;    
		for(int pat_len = k+1; pat_len<=2*k; ++pat_len) 
		{	
			cout << "\n\tPattern length " << pat_len << endl;
			o.patterns = 0;
		    gettimeofday(&start, NULL);
			
			for_all_patterns(k, pat_len, o);
			
			gettimeofday(&end, NULL);
			long num_pat = o.patterns;
		
			seconds  = end.tv_sec  - start.tv_sec;
		    useconds = end.tv_usec - start.tv_usec;
		
		    mtime = ((seconds) * 1000 + useconds/1000.0) + 0.5;
		
			cout << "\tPatterns per second " << (double(num_pat*1000)/(mtime)) << " (" << 
					num_pat << " in " << (double(mtime)/1000) << ")" << endl;
			cout << "\tPositions ";
			for(vector<double>::iterator x = o.best_positions.begin(); x!=o.best_positions.end(); ++x) {
				cout << *x << " ";
			}
			cout << endl;
			cout << "\tBest Pattern ";
			for(vector<int>::iterator x = o.best_pattern.begin(); x!=o.best_pattern.end(); ++x) {
				cout << *x << " ";
			}
			cout << "remaining positions ";
			for(vector<int>::iterator x = o.last_state.begin(); x!=o.last_state.end(); ++x) {
				cout << *x << " ";
			}
			cout << endl;
			cout << "\tPerformance ";
			cout << o.best_performance << endl;
		}
	}	
	return 0;
}


==> anc/optimize_fixed_pattrn.cpp <==
#include <iostream>
#include <vector>
#include <glpk.h>
#include <cmath>
#include <cassert>
#include <sys/time.h>
#include <cstdlib>
using namespace std;


double scale_lower_bound(int, double);
double scale_upper_bound(int,int,double);
long long int_pow(unsigned int b, unsigned int e);
void print_lp(glp_prob*);


long long int_pow(unsigned int b, unsigned int e) {
	long long r = 1;
	while(e>0) {
		r*=b;
		e--;
	}
	return r;
}

double scale_lower_bound(int k, double performance) {
	double stretch = 1.0/(1-performance/(double)(k+1));
	return stretch;
}

double scale_upper_bound(int k, int pat_len, double performance)
{
	double stretch = 1.0/(1-performance/(double)(k+1));
	return pow(stretch, pat_len);
}

vector<vector<int> > states(unsigned int k, const vector<int>& sequence) {
		vector<int> current_state;
		for(int i=0; i<k; ++i) current_state.push_back(i);

		vector<vector<int> > result;
		result.push_back(current_state);
		int iteration=0;
		typedef vector<int>::const_iterator it;
		for(it i = sequence.begin(); i!=sequence.end(); ++i) {
			current_state.erase(current_state.begin()+*i);
			current_state.push_back(k+iteration++);
			result.push_back(current_state);
		}
		return result;
}

struct optimize{
	vector<int> best_pattern;
	vector<int> last_state;
	vector<double> best_positions;
	double best_performance;
	const int k;
	long patterns;
	const int step;
	double scale_lb;
	double scale_ub;

	optimize(int kay, int ss) : k(kay), step(ss), best_performance(2.1), patterns(0) {}

	void operator()(const vector<int>& pattern) {
		scale_lb = 0;
		scale_ub = 100;
		double feasible_scale = -1;
		for(int i=1; i<14; i++) {
			binary_search(pattern, feasible_scale);
			cout << "feasible scale of best solution " << feasible_scale << endl;
			cout << "best solution " << best_performance << endl;

			double f = pow(1.5,i);
			double gap = feasible_scale/f;
			scale_lb = feasible_scale - gap;
			scale_ub = feasible_scale + gap;

		}
		
	}

	void binary_search(const vector<int>& pattern, double& feasible_scale) {
		patterns++;
		const unsigned int num_variables = this->k + pattern.size();
		vector<double> solution(num_variables, 0.0);
		vector<int> state(k, 0);
		vector<double> last_feasible_sol;
		double last_feasible_perf = 10;
		double scale = -1;
		double lo = 1.3;
		double hi = this->best_performance;
		while ((hi-lo)>0.0001) {
			double mid = (hi+lo)/2;
			if (feasible(pattern, mid, solution, state, scale)) {
				// cout << mid  << " +- " << ((hi-lo)/2) << endl;
				last_feasible_perf = mid;
				last_feasible_sol = solution;
				hi = mid;
			} else {
				// cout << "\t+" << ((hi-last_feasible_perf)/2) << " -" <<((last_feasible_perf-lo)/2) << endl;
				lo = mid;
			}

		}

		if (last_feasible_perf < best_performance) {
			best_pattern = pattern;
			last_state = state;
			best_positions = solution;
			best_performance = last_feasible_perf;
			feasible_scale = scale;
		}
	}

	bool feasible(const vector<int>& pattern, double performance, vector<double>& solution, vector<int>& state, double& out_scale) {

		const double perf_bound = performance/(k+1);
		const unsigned int variables = this->k + pattern.size();
		const unsigned int ord_constr = variables - 1;
		const unsigned int scal_constr = k;

		vector<vector<int> > state_list = states(this->k, pattern);
		const vector<int>& last_state = state_list[state_list.size()-1];
		copy(last_state.begin(), last_state.end(), state.begin());
		const unsigned int perf_constr = (state_list.size())*k;


		//set up the problem
		glp_prob *lp = glp_create_prob();
		glp_set_obj_dir(lp, GLP_MAX);
		glp_add_rows(lp, ord_constr + scal_constr + perf_constr);
		glp_add_cols(lp, variables);

		//bounds for the variables, objective function
		for(unsigned int v = 0; v!=variables; ++v) {
			unsigned int var = v+1;
			glp_set_col_bnds(lp, var, GLP_LO, 0.0, 0.0); // all variables are free (parameters are ignored)
			glp_set_obj_coef(lp, var, 0); // we don't care about the objective function
		}
		//except variable k, fix it to 1, to avoid the all zero solution
		glp_set_col_bnds(lp, k, GLP_FX, 1.0, 1.0);


		int row = 0;
		//fix the ordering constraints
		for(int r=0; r!=ord_constr; ++r) {
			++row;
			glp_set_row_bnds(lp, row, GLP_UP, 0.0, 0.0); // -inf < r <= 0
			int ind[] = {42, row, row+1}; //glpk starts at index 1
			double coef[] = {42, 1,-1};
			glp_set_mat_row(lp, row, 2, ind, coef); 
		}
		assert(row == ord_constr);
		
		//fix the performance constraints
		for(int i=0; i!=state_list.size(); ++i) {
			++row;
			vector<int>& state = state_list[i];
			const int t = state[state.size()-1];
			for(int j=0; j!=state.size()-1; ++j) {
				int right = state[j];
				if (j>0) {
					int left = state[j-1];
					int ind[] = {42, right+1, left+1, t+1};
					double coef[] = {42, 1, -1, -perf_bound};
					glp_set_mat_row(lp, row, 3, ind, coef);
				} else {
					int ind[] = {42, right+1, t+1};
					double coef[] = {42, 1, -perf_bound};
					glp_set_mat_row(lp, row, 2, ind, coef);
				}
				glp_set_row_bnds(lp, row++, GLP_UP, 0.0, 0.0);
			}
			int ind[] = {42, t+1, state[state.size()-2]+1};
			double coef[] = {42, (1-perf_bound), -1};
			glp_set_mat_row(lp, row, 2, ind, coef);
			glp_set_row_bnds(lp, row, GLP_UP, 0.0, 0.0);
		}
		assert(row == ord_constr + perf_constr);

		glp_smcp parameters;
		glp_init_smcp(&parameters);
		parameters.msg_lev = GLP_MSG_ERR;
		//parameters.pricing = GLP_PT_PSE;
		//for(double step_size=0.5; step_size>=0.001; step_size/=1.9) {
			//double step_size = 0.01;
			//for(double scale=scale_upper_bound(k, pattern.size(), performance), scale >= scale_lower_bound(k,performance)-step_size; scale-=step_size){
			double scale_min = max(this->scale_lb, scale_lower_bound(k, performance));
			double scale_max = min(this->scale_ub, scale_upper_bound(k, pattern.size(), performance));
			double step_size = (scale_max-scale_min)/double(step);
			for(double scale=scale_min; scale<=scale_max; scale+=step_size) {
				row = ord_constr + perf_constr + 1;
				for(int i=0; i!=scal_constr; ++i) {
					if (state_list[0][i] == last_state[i]) {
						int ind[] = {42, state_list[0][i]+1};
						double coef[] = {42, scale-1};
						glp_set_mat_row(lp, row, 1, ind, coef);
					} else {
						int ind[] = {42, state_list[0][i]+1, last_state[i]+1};
						double coef[] = {42, scale, -1};
						glp_set_mat_row(lp, row, 2, ind, coef);
					}
					glp_set_row_bnds(lp, row++, GLP_FX, 0.0, 0.0);
				}
				assert(row-1 == ord_constr + perf_constr + scal_constr);
				//print_lp(lp);
				int result = glp_simplex(lp, &parameters);	
				if (result!=0) continue;
				if (glp_get_status(lp)!=GLP_NOFEAS) {
					for(int c=1; c<=glp_get_num_cols(lp); ++c) {
						solution[c-1] = glp_get_col_prim(lp,c);
					}
					out_scale = scale;				
					return true;
				}
			}
		// }

		return false; //no scaling parameter was feasible
	}
};

void print_lp(glp_prob* lp) {
	int ind[glp_get_num_cols(lp)+1];
	double coef[glp_get_num_cols(lp)+1];
	for(int r=1; r<=glp_get_num_rows(lp); ++r) {
		int non_zero = glp_get_mat_row(lp, r, ind, coef);
		cout << "row " << r << " ";
		for(int i=1; i<=non_zero; ++i) {
			cout << coef[i] << "*x" << ind[i] << " ";
		}
		cout << glp_get_row_lb(lp,r) << " " << glp_get_row_ub(lp,r) << endl;
	}
}

int main(int argc, char* argv[]) {
	if (argc<4) {
		cout << "Parameters are: num_steps k pattern"<< endl;
		cout << "The pattern is a space-separated sequence of ints between 0 and k-1." << endl;
		cout << "The step size is a float" << endl;
		return 1;
	}

	optimize o(atoi(argv[2]), atoi(argv[1]));
	vector<int> pattern;
	for(int i=3; i<argc; ++i) {
		pattern.push_back(atoi(argv[i]));
	}
	o(pattern);

	cout << "\tPositions ";
	for(vector<double>::iterator x = o.best_positions.begin(); x!=o.best_positions.end(); ++x) {
		cout << *x << " ";
	}
	cout << endl;
	cout << "\tBest Pattern ";
	for(vector<int>::iterator x = o.best_pattern.begin(); x!=o.best_pattern.end(); ++x) {
		cout << *x << " ";
	}
	cout << "remaining positions ";
	for(vector<int>::iterator x = o.last_state.begin(); x!=o.last_state.end(); ++x) {
		cout << *x << " ";
	}
	cout << endl;
	cout << "\tPerformance ";
	cout << o.best_performance << endl;

	return 0;
}


==> anc/plot_small_k_positions.py <==
import matplotlib.pyplot as plt
import matplotlib as mpl
from math import *

positions = [
	[0.381885, 0.617969, 1, 1.6182, 
	],
	[0.307922, 0.554907, 0.801898, 1, 1.4451, 1.8021
	],
	[0.245082, 0.430144, 0.569768, 0.75483, 1, 1.3246, 1.75483, 2.3248
	],
	[0.216169, 0.380835, 0.485877, 0.619893, 0.783809, 1, 1.27582, 1.38087, 1.76175, 2.24767, 2.84202, 3.62591
	],
	[0.177148, 0.321211, 0.448251, 0.551502, 0.678542, 0.812775, 1, 1.23035, 1.3955, 1.71695, 2.11245, 2.53035, 3.11322],
	[0.157882, 0.270461, 0.4055, 0.486315, 0.578954, 0.694645, 0.833454, 1, 1.04148, 1.24904, 1.48697, 1.78411, 2.14062, 2.56837]
]

patterns = [
	[0],
	[2,0],
	[1,2,0],
	[1,2,4,0,2,0],
	[2,3,0,4,2,0],
	[3,6,1,2,3,0],
]

performances = [
	1.52812,
	1.54004,
	1.47102,
	1.4978,
	1.49892
]

mpl.rcParams['font.serif'] = 'Optima'
mpl.rcParams['font.size'] = '11'
fig = plt.figure()
for k in range(1,7):
	points = positions[k-1]
	pattern = patterns[k-1]
	pat_str = ", ".join(map(lambda x:str(x+1),pattern))
	ax = fig.add_subplot(2,3,k, xlim=(0,len(points)+1), ylim=(0,ceil(max(points))), title="$k="+str(k+2)+"$\n$Pattern="+pat_str+"$")
	plt.plot(range(1,len(points)+1),points,'o')

plt.tight_layout()
plt.show()


==> anc/random_search.py <==
import subprocess
from math import *
import random

def jakubs_pattern(k):
	k = 2**ceil(log(k,2))
	logk = int(log(k,2))
	l = [int(ceil(k/2))]*(int(k)//2)
	for step in (2**x for x in xrange(1,logk+1)):
		for i in xrange(step//2-1, len(l), step):
			# print k, step, k/step, int(ceil(k/step))
			l[i] = int(ceil(k/step))
	return [x for x in l[:-1]]+[0]

def pattern_mutation(pattern, k):
	l = []
	pattern = [x for s in zip(pattern,[k-1]*len(pattern)) for x in s]
	for x in pattern:
		if random.random() < 2.0/float(len(pattern)):
			l.append(random.choice(xrange(k)))
		else:
			l.append(x)
	return l

def performance(pattern,k):
	c = ['./optimize_fixed_pattern', '5', str(k)]
	pattern = [x for x in pattern if x<k-1]
	if len(pattern) < 2:
		pattern.append(k-1) 
	c += map(str,pattern)

	p = subprocess.Popen(c, stdout=subprocess.PIPE, stderr=subprocess.PIPE)
	out, err = p.communicate()
	if err!='':
		print "Error", err
	else:
		perf = float([l.split()[1] for l in out.split('\n') if 'Performance' in l][0])
#		print '\t',k, perf
	return perf

def optimize_pattern(pattern, k):
	imax = 50
	i = 0
	new_pattern = [x for s in zip(pattern,[k-1]*len(pattern)) for x in s]
	best_p = 100
	while i<imax:
		i += 1
		p = performance(new_pattern,k)
		if p < best_p:
			best_p = p
			pattern = new_pattern[:]
		oldpattern = new_pattern[:]
		while oldpattern == new_pattern:
			new_pattern = pattern_mutation(pattern,k)

	return best_p, [x for x in pattern if x<k-1]

def random_pattern(k):
	l = [0]
	for i in range(k-1):
		l.append(random.choice(xrange(k-1)))
	return l

def normalize(pattern):
	l = pattern[:]
	for i in range(len(pattern)+1):
		if l[-1] == 0: break
		c = l.pop()
		l = [c] + l
	l2 = [l[0]]
	for x in l[1:]:
		if x!=l2[-1]: l2.append(x)
	return l2

def ea():
	found_patterns = map(normalize,[
		[0, 3, 6, 1, 2, 3], 
		[4, 5, 2, 0], 
		[8, 4, 2, 4, 0], 
		[0, 4, 9, 2, 4, 9], 
		[0, 1, 2, 3, 4, 6, 8, 10],
		[0, 5, 6, 7, 2, 3],
		[8, 4, 8, 2, 8, 4, 8, 0]])
	found_patterns.reverse()
	best_algorithms = dict()
	for l in range(100):
		for i in range(9,60):
#			if best_algorithms.get(i,(100,None))[0] < 1.59: continue
			p = 100
			best_pattern = []
			for pattern in list(reversed(found_patterns)) + [[i-1]*i, jakubs_pattern(i), random_pattern(i)]:
				perf = performance(pattern,i)
				pat = pattern
				if perf > 1.59:
					perf, pat = optimize_pattern(pattern,i) 
		#		print '\t', perf, pat
				if perf < p:
					p = perf
					best_pattern = normalize(pat)
				if p < 1.59:
					break
			print i, p, [x for x in best_pattern if x < i-1]

			bp, bpp = best_algorithms.get(i,(100,[]))
			if bp>=p:
				best_algorithms[i]=(p,best_pattern)
				found_patterns = [f for f in found_patterns if f!=best_pattern]
				found_patterns.append(best_pattern)

		print 'best so far'
		for i,a in best_algorithms.items():
			print '(',i, ',', a[0], '),', '#', a[1]	

def better_ea():
	maxk = 60
	newfound_patterns = map(normalize,[
	[4, 5, 2, 0],
	[8, 4, 2, 4, 0],
	[4, 9, 9, 2, 4, 9, 0],
	[1, 2, 3, 4, 6, 8, 10, 0],
	[5, 11, 6, 7, 2, 3, 0],
	[5, 6, 7, 2, 3, 0],
	[5, 6, 13, 7, 2, 3, 0],
	[8, 4, 8, 2, 14, 14, 8, 0],
	[8, 4, 8, 2, 8, 4, 8, 0],
	[8, 4, 8, 2, 8, 4, 8, 0, 16],
	[8, 15, 17, 4, 8, 20, 2, 8, 4, 8, 0],
	[16, 8, 4, 8, 2, 8, 4, 17, 8, 0],
	[8, 15, 18, 4, 8, 2, 8, 4, 8, 14, 0],
	[8, 24, 13, 5, 33, 39, 52, 36, 14, 29, 25, 0],
	[13, 8, 15, 4, 8, 2, 8, 14, 4, 8, 0],
	[15, 48, 24, 13, 5, 33, 25, 8, 29, 18, 44, 0],
	[8, 24, 13, 5, 32, 33, 8, 29, 18, 0],
	[34, 24, 13, 5, 33, 25, 8, 29, 12, 18, 0],
	[8, 24, 13, 5, 33, 25, 26, 29, 18, 0],
	[8, 49, 24, 42, 13, 5, 33, 37, 25, 8, 29, 18, 40, 0]])
	best_algorithms = dict([(i,(100,[])) for i in range(9,maxk)])
	for repeat in range(100):
		#transfer
		for i in best_algorithms.keys():
			for pattern in newfound_patterns:
				best = best_algorithms[i][0]
				perf = performance(pattern, i)
				if perf<best:
					best_algorithms[i] = (perf, pattern)
		
		newfound_patterns = []
		#print
		for i, k in best_algorithms.items():
			print '(',i,',',k[0],'), #', k[1]
		#improve
		for i in best_algorithms.keys():
			oldp, oldpat = best_algorithms[i]
			perf, pat = optimize_pattern(oldpat, i)
			oldpat = [x for x in oldpat if x<i-1]
			pat = [x for x in pat if x<i-1]
			if perf<=oldp or (perf<=1.05*oldp and len(pat) < len(oldpat)):
				best_algorithms[i] = (perf,pat)
				np = normalize(pat)
				if not np in newfound_patterns:
					newfound_patterns.append(np)


def large_population(k):
	population = map(lambda x: (performance(normalize(x),k), normalize(x)),[[0,k//4,k//2]])
	while True:
		new_pop = []
		i = 0
		while len(new_pop)<150:
			i+=1
			pattern = population[i % len(population)][1]
			mut = [x for x in normalize(pattern_mutation(pattern,k)) if x<k-1]
			if 0 in mut and not mut in new_pop: new_pop.append(mut)
		for pattern in new_pop:
			perf = performance(pattern,k)
			population.append((perf, pattern))
		random.shuffle(population)
		population.sort()
		print population[0][0], population[0][1]
		population = population[:25]
			
	 
def fixed():
	for k in [2**j for j in range(3,11)]:
		print k, performance(jakubs_pattern(k),k)

def trie_patterns():
	l = [list(x) for x in set(map(tuple,[[0, 3, 6, 1, 2, 3],
		[7, 1, 2, 3, 7, 4, 0],
		[4, 1, 4, 2, 4, 8, 0],
		[9, 5, 1, 9, 5, 2, 9, 5, 0],
		[0, 2, 9, 5, 6],
		[11, 6, 3, 6, 0],
		[5, 11, 12, 6, 7, 2, 3, 0],
		[12, 6, 13, 7, 2, 7, 3, 0],
		[4, 2, 13, 11, 7, 8, 0],
		[8, 4, 8, 2, 8, 4, 8, 0, 15, 15, 15],
		[8, 4, 8, 2, 8, 16, 4, 8, 16, 0, 16],
		[8, 15, 17, 4, 8, 17, 2, 8, 4, 8, 0],
		[18, 10, 5, 2, 9, 18, 10, 5, 10, 0],
		[8, 15, 19, 17, 18, 4, 8, 17, 18, 2, 8, 19, 4, 8, 19, 0],
		[13, 8, 16, 17, 18, 4, 8, 19, 20, 20, 2, 8, 4, 8, 0],
		[20, 5, 20, 21, 11, 3, 11, 12, 8, 0],
		[5, 21, 22, 6, 11, 12, 15, 3, 12, 0],
		[2, 12, 13, 9, 13, 5, 6, 24, 13, 0],
		[2, 12, 13, 9, 13, 5, 6, 24, 13, 0],
		[6, 12, 25, 13, 3, 13, 6, 25, 13, 0],
		[22, 13, 26, 26, 15, 7, 8, 14, 4, 0],
		[27, 6, 11, 4, 12, 24, 19, 15, 0],
		[14, 7, 14, 28, 15, 16, 8, 4, 0],
		[8, 15, 16, 4, 2, 15, 7, 15, 18, 16, 8, 0],
		[14, 29, 30, 8, 15, 23, 17, 18, 4, 8, 17, 2, 8, 4, 8, 20, 29, 30, 0],
		[3, 7, 30, 15, 30, 16, 8, 31, 16, 30, 17, 0],
		[10, 32, 15, 31, 6, 16, 29, 17, 3, 10, 32, 6, 16, 32, 0],
		[14, 32, 8, 15, 23, 32, 17, 25, 18, 4, 8, 31, 17, 2, 8, 4, 33, 8, 20, 0, 33],
		[33, 34, 17, 18, 19, 9, 19, 10, 5, 34, 0],
		[14, 8, 15, 25, 23, 32, 17, 25, 18, 32, 4, 8, 34, 32, 17, 31, 2, 8, 4, 8, 20, 0],
		[14, 33, 8, 15, 25, 23, 32, 17, 25, 18, 32, 4, 32, 8, 32, 17, 2, 8, 4, 8, 20, 0],
		[9, 17, 37, 34, 18, 35, 19, 20, 10, 5, 35, 36, 0],
		[10, 18, 19, 38, 5, 36, 21, 19, 10, 38, 0],
		[39, 5, 20, 23, 21, 31, 18, 39, 12, 10, 0],
		[11, 20, 5, 37, 41, 22, 20, 40, 22, 40, 11, 0],
		[41, 21, 22, 4, 15, 9, 23, 7, 41, 41, 20, 15, 38, 0],
		[11, 20, 5, 37, 41, 42, 22, 20, 42, 40, 22, 40, 11, 0],
		[14, 8, 27, 15, 23, 17, 25, 26, 43, 18, 4, 28, 8, 29, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0],
		[44, 43, 19, 44, 23, 36, 11, 20, 6, 23, 36, 11, 0],
		[14, 8, 27, 15, 23, 17, 25, 26, 18, 4, 28, 45, 8, 29, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0],
		[24, 46, 12, 43, 46, 10, 45, 17, 23, 24, 6, 24, 46, 0],
		[14, 8, 27, 15, 23, 17, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0],
		[14, 8, 27, 15, 23, 17, 25, 26, 18, 37, 4, 28, 8, 29, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0]]))]

	for k in range(8,51):
		pe,pat = min(((performance(p,k), p) for p in l))
		print '(',k,',',pe,'), # ', pat 

# #fixed()
# print '#'
# #better_ea()
# import sys
# large_population(int(sys.argv[1]))

trie_patterns()


==> anc/simulate.py <==
from math import *
import matplotlib.pyplot as plt
import matplotlib as mpl

exhaustive_pattern_search = [
	(3, 1.52812),
	(4, 1.54004),
	(5, 1.47102),
	(6, 1.4978),
	(7, 1.49892)
]

#also handcrafting
ea_optimization = [
( 8 , 1.49937 ), #  [0, 3, 6, 1, 2, 3]
( 9 , 1.48682 ), #  [7, 1, 2, 3, 7, 4, 0]
( 10 , 1.492 ), #  [4, 1, 4, 2, 4, 8, 0]
( 11 , 1.46746 ), #  [9, 5, 1, 9, 5, 2, 9, 5, 0]
( 12 , 1.46526 ), #  [0, 2, 9, 5, 6]
( 13 , 1.47516 ), #  [11, 6, 3, 6, 0]
( 14 , 1.45921 ), #  [5, 11, 12, 6, 7, 2, 3, 0]
( 15 , 1.46575 ), #  [12, 6, 13, 7, 2, 7, 3, 0]
( 16 , 1.46223 ), #  [8, 15, 16, 4, 2, 15, 7, 15, 18, 16, 8, 0]
( 17 , 1.47364 ), #  [8, 15, 16, 4, 2, 15, 7, 15, 18, 16, 8, 0]
( 18 , 1.48859 ), #  [8, 4, 8, 2, 8, 16, 4, 8, 16, 0, 16]
( 19 , 1.48219 ), #  [18, 10, 5, 2, 9, 18, 10, 5, 10, 0]
( 20 , 1.45663 ), #  [18, 10, 5, 2, 9, 18, 10, 5, 10, 0]
( 21 , 1.45185 ), #  [18, 10, 5, 2, 9, 18, 10, 5, 10, 0]
( 22 , 1.47825 ), #  [18, 10, 5, 2, 9, 18, 10, 5, 10, 0]
( 23 , 1.46017 ), #  [20, 5, 20, 21, 11, 3, 11, 12, 8, 0]
( 24 , 1.45141 ), #  [5, 21, 22, 6, 11, 12, 15, 3, 12, 0]
( 25 , 1.44954 ), #  [6, 12, 25, 13, 3, 13, 6, 25, 13, 0]
( 26 , 1.43633 ), #  [6, 12, 25, 13, 3, 13, 6, 25, 13, 0]
( 27 , 1.43382 ), #  [6, 12, 25, 13, 3, 13, 6, 25, 13, 0]
( 28 , 1.45859 ), #  [6, 12, 25, 13, 3, 13, 6, 25, 13, 0]
( 29 , 1.45183 ), #  [14, 7, 14, 28, 15, 16, 8, 4, 0]
( 30 , 1.43671 ), #  [14, 7, 14, 28, 15, 16, 8, 4, 0]
( 31 , 1.43617 ), #  [8, 15, 16, 4, 2, 15, 7, 15, 18, 16, 8, 0]
( 32 , 1.43679 ), #  [8, 15, 16, 4, 2, 15, 7, 15, 18, 16, 8, 0]
( 33 , 1.45458 ), #  [8, 15, 16, 4, 2, 15, 7, 15, 18, 16, 8, 0]
( 34 , 1.45845 ), #  [10, 32, 15, 31, 6, 16, 29, 17, 3, 10, 32, 6, 16, 32, 0]
( 35 , 1.46391 ), #  [33, 34, 17, 18, 19, 9, 19, 10, 5, 34, 0]
( 36 , 1.4493 ), #  [33, 34, 17, 18, 19, 9, 19, 10, 5, 34, 0]
( 37 , 1.46455 ), #  [33, 34, 17, 18, 19, 9, 19, 10, 5, 34, 0]
( 38 , 1.46733 ), #  [10, 18, 19, 38, 5, 36, 21, 19, 10, 38, 0]
( 39 , 1.45687 ), #  [9, 17, 37, 34, 18, 35, 19, 20, 10, 5, 35, 36, 0]
( 40 , 1.46978 ), #  [10, 18, 19, 38, 5, 36, 21, 19, 10, 38, 0]
( 41 , 1.47152 ), #  [39, 5, 20, 23, 21, 31, 18, 39, 12, 10, 0]
( 42 , 1.47379 ), #  [11, 20, 5, 37, 41, 22, 20, 40, 22, 40, 11, 0]
( 43 , 1.4746 ), #  [41, 21, 22, 4, 15, 9, 23, 7, 41, 41, 20, 15, 38, 0]
( 44 , 1.47654 ), #  [11, 20, 5, 37, 41, 22, 20, 40, 22, 40, 11, 0]
( 45 , 1.48381 ), #  [44, 43, 19, 44, 23, 36, 11, 20, 6, 23, 36, 11, 0]
( 46 , 1.47693 ), #  [44, 43, 19, 44, 23, 36, 11, 20, 6, 23, 36, 11, 0]
( 47 , 1.47381 ), #  [24, 46, 12, 43, 46, 10, 45, 17, 23, 24, 6, 24, 46, 0]
( 48 , 1.46767 ), #  [24, 46, 12, 43, 46, 10, 45, 17, 23, 24, 6, 24, 46, 0]
( 49 , 1.48181 ), #  [14, 8, 27, 15, 23, 17, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0]
( 50 , 1.48054 ), #  [14, 8, 27, 15, 23, 17, 25, 26, 18, 37, 4, 28, 8, 29, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0]
	( 51 , 1.48124 ), # [14, 8, 27, 15, 23, 17, 25, 26, 18, 37, 4, 28, 8, 29, 36, 17, 30, 2, 8, 4, 40, 8, 20, 0]
	( 52 , 1.47665 ), # [14, 8, 27, 15, 23, 17, 49, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 50, 20, 0]
	( 53 , 1.47565 ), # [14, 8, 27, 15, 23, 17, 49, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 50, 20, 0]
	( 54 , 1.47916 ), # [14, 8, 27, 15, 23, 17, 43, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 50, 20, 0]
	( 55 , 1.47857 ), # [14, 8, 27, 15, 23, 17, 49, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 50, 20, 0]
	( 56 , 1.48177 ), # [14, 8, 27, 15, 23, 17, 49, 25, 26, 18, 37, 4, 28, 8, 29, 45, 36, 17, 30, 2, 8, 4, 40, 8, 50, 20, 54, 0]
	( 57 , 1.48766 ), # [14, 8, 27, 15, 49, 44, 23, 17, 26, 18, 4, 28, 35, 8, 29, 17, 30, 34, 2, 8, 39, 4, 44, 34, 8, 37, 49, 20, 0]
	( 58 , 1.49245 ), # [14, 8, 27, 15, 44, 23, 17, 26, 18, 4, 28, 35, 8, 29, 17, 30, 34, 2, 8, 39, 4, 44, 34, 8, 37, 20, 0]
	( 59 , 1.49562 ), # [14, 8, 27, 15, 44, 23, 17, 26, 54, 18, 4, 28, 35, 8, 29, 17, 30, 34, 41, 2, 8, 4, 44, 34, 8, 57, 37, 20, 0]
#	(100, 1.48333), # [64, 32, 64, 16, 64, 32, 64, 8, 64, 32, 64, 16, 64, 32, 64, 4, 64, 32, 64, 16, 64, 32, 64, 8, 64, 32, 64, 16, 64, 32, 64, 2, 64, 32, 64, 16, 64, 32, 64, 8, 64, 32, 64, 16, 64, 32, 64, 4, 64, 32, 64, 16, 64, 32, 64, 8, 64, 32, 64, 16, 64, 32, 64, 0]

]

jakub_optimized = [(8, 1.56817), 
(16, 1.47764), 
(32, 1.43343), 
(64, 1.41104),
(128, 1.39961),
(256, 1.39446),
(512, 1.39248),
(1024, 1.39132)
]
karl_optimized = [(3, 1.52812), (4, 1.59375), (5, 1.57422), (6, 1.63203), (7, 1.57266), (8, 1.58672), (9, 1.60781), 
(10, 1.58594), (11, 1.59531), (12, 1.59609), (13, 1.58438), (14, 1.59453), (15, 1.58828), (16, 1.59063), 
(17, 1.59063), (18, 1.58672), (19, 1.58984), (20, 1.5875), (21, 1.5875), (22, 1.58984), (23, 1.58672), 
(24, 1.5875), (25, 1.58672), (26, 1.58672), (27, 1.58672), (28, 1.58594), (29, 1.58828), (30, 1.58438), 
(34, 1.58516), (37, 1.58594), (41, 1.58438), (45, 1.58359), (49, 1.58438), (54, 1.58281), (60, 1.58281), 
(66, 1.58281), (72, 1.58281), (80, 1.58203), (88, 1.58203), (97, 1.58203), (106, 1.58203), (117, 1.58125), 
(129, 1.58125), (142, 1.58125), (156, 1.58125), (171, 1.58125), (189, 1.58125), (207, 1.58047), (228, 1.58047), 
(251, 1.58047), (276, 1.58047), (304, 1.58047), (334, 1.58047), (368, 1.58047), (405, 1.58047), (445, 1.58047), 
(490, 1.58047), (539, 1.57969), (593, 1.57969), (652, 1.57969), (717, 1.57969), (789, 1.57969), (868, 1.57969),
(955, 1.57969), (1051, 1.57969)]

def lengths(l):
	yield l[0]
	for i,j in zip(l[1:],l):
		yield i-j

def performance(k,positions, pattern):
	cur = positions[:k]
	performance = max(l*(k+1)/cur[-1] for l in lengths(cur))
	step = k
	for i in pattern:
		# print map(lambda x: x*121.8082186,cur)
		cur.append(positions[step])
		pred = cur[i-1] if i>0 else 0
		suc = cur[i+1]
		created = suc - pred
		assert created>0
		new = positions[step]-cur[-2]
		assert new > 0
		cur.pop(i)
		# print i+1,'/',121.8082186*cur.pop(i), ',',
		step += 1
		performance = max(performance, (k+1)/cur[-1]*created, (k+1)/cur[-1]*new)
	# print map(lambda x: x*121.8082186, cur)
	return performance

def karls_positions(k):
	alpha = 1.3
	return [pow((float(i)/k),alpha) for i in range(1,2*k+1)]

def karls_pattern(k):
	return range(k)


def jakubs_pattern(k):
	k = 2**ceil(log(k,2))
	logk = int(log(k,2))
	l = [int(ceil(k/2))]*(int(k)//2)
	for step in (2**x for x in xrange(1,logk+1)):
		for i in xrange(step//2-1, len(l), step):
			# print k, step, k/step, int(ceil(k/step))
			l[i] = int(ceil(k/step))
	return [x for x in l[:-1]]+[0]

def jakubs_positions(k):
	closest_pow = int(2**ceil(log(k,2)))
	#alpha = 1+0.029/log(closest_pow/4)
	alpha = 1+log(1.414213562 / log(4),2) / log(closest_pow/4)
	checkpoints = []
	#starting positions
	for j in xrange(1,closest_pow+1):
		i = - ceil(log(j,2)-log(closest_pow,2))
		log_xi = alpha*(2.0/closest_pow * 2**i * j - (i+2))
		checkpoints.append(2**log_xi)
		# if j>1: print j, i, checkpoints[-1]/checkpoints[-2]
	for j in xrange(int(ceil(closest_pow/2))):
		checkpoints.append(checkpoints[-1]*checkpoints[-1]/checkpoints[-2])
	return checkpoints

def plot():
	alg = 'j'
	if alg=='k':
		pos = karls_positions
		pat = karls_pattern
		com_opt_x, com_opt_y = zip(*karl_optimized)
	else:
		pos = jakubs_positions
		pat = jakubs_pattern
		com_opt_x, com_opt_y = zip(*jakub_optimized)

	l = []
	x = []
	for k in com_opt_x:
		x.append(k)
		l.append(performance(k,pos(k), pat(k)))	
		print x[-1],l[-1]

	# for k in range(3,12):
	# 	x.append(k)
	# 	l.append(performance(k,pos(k), pat(k)))	
	# while k<10000:
	# 	x.append(k)
	# 	l.append(performance(k,pos(k), pat(k)))
	# 	k = int(ceil(k*1.1))
	# for k in (2**i for i in range(2,13)):
	# 	x.append(k)
	# 	l.append(performance(k,pos(k), pat(k)))
	values = sorted(zip(x,l))
	values = map(str, values)
	mpl.rcParams['font.serif'] = 'Optima'
	mpl.rcParams['font.size'] = '16'
	fig = plt.figure(figsize=(10,5))
	ax = fig.add_subplot(111)
	if alg=='k':
		ax.set_xscale('log', basex=10)
		ax.set_xlim(2,1200)
	else:
		ax.set_xscale('log', basex=2)
		ax.set_xlim(5,1200)

	if alg=='k':
		plt.axhline(1.586, label='Asymptotic', color='red')
	else:
		plt.axhline(1.387, label='Asymptotic', color='red')
	alg =plt.plot(x, l, 'o', label='Algorithm')
	opt =plt.plot(com_opt_x, com_opt_y, '^', label='Optimized')
	handles, labels = ax.get_legend_handles_labels()
	print handles, labels
	leg = ax.legend(handles, labels, scatterpoints = 1, numpoints=1)
	plt.xlabel('k')
	plt.ylabel('Performance')
	plt.tight_layout()
	plt.show()
	# plt.savefig("plot.pdf", pad_inches=-1)

def plot_pow2():
	pos = jakubs_positions
	pat = jakubs_pattern

	l = []
	x = []
	for k in (2**i for i in range(3,16)):
		x.append(k)
		l.append(performance(k,pos(k), pat(k)))
		print x[-1], l[-1]

	mpl.rcParams['font.serif'] = 'Optima'
	mpl.rcParams['font.size'] = '16'
	fig = plt.figure(figsize=(10,5))
	ax = fig.add_subplot(111)
	ax.set_xscale('log', basex=10)
	plt.plot(x, l, 'o')
	plt.xlabel('k')
	plt.ylabel('Performance')
	# plt.show()
	plt.tight_layout()
	plt.savefig("plot.pdf", pad_inches=-1)

def plot_positions():
	k=16
	pos = karls_positions(k)
	fig = plt.figure(figsize=(10,5))
	ax = fig.add_subplot(111)
	# ax.set_xscale('log',basex=2)
	# ax.set_yscale('log',basex=2)
	plt.plot(range(len(pos)), pos, 'o')
	plt.show()

def plot_bestest():
	lists = [
		exhaustive_pattern_search, 
		ea_optimization#, 
		#jakub_optimized, 
		#karl_optimized,
		#[(k,performance(k,karls_positions(k),karls_pattern(k))) for k in range(3,1000)],
		#[(k,performance(k,jakubs_positions(k), jakubs_pattern(k))) for k in range(8,1000)]
	]
	best = dict()
	for l in lists:
		for k,p in l:
			best[k] = min(best.get(k,100), p)

	mpl.rcParams['font.serif'] = 'Optima'
	mpl.rcParams['font.size'] = '16'
	fig = plt.figure(figsize=(10,5))
	ax = fig.add_subplot(111)
	# ax.set_xscale('log', basex=10)
	ax.set_xlim(2,50)


	# if alg=='k':
	# 	plt.axhline(1.586, label='Asymptotic', color='red')
	# else:
	# 	plt.axhline(1.387, label='Asymptotic', color='red')
	x,l = zip(*best.items())
	alg =plt.plot(x[:100], l[:100], 'o', label='Algorithm')

	plt.xlabel('k')
	plt.ylabel('Performance')
	plt.tight_layout()
	plt.show()
# plot_pow2()
# plot()
# print performance(59, karls_positions(59), karls_pattern(59))

plot_bestest()
